Disc fragmentation and oligarchic growth of protostellar systems in low-metallicity gas clouds

We study low-metallicity star formation with a set of high-resolution hydrodynamics simulations for various gas metallicities over a wide range $0$--$10^{-3} \ {\rm Z}_{\bigodot}$. Our simulations follow non-equilibrium chemistry and radiative cooling by adopting realistic elemental abundance and dust size distribution. We examine the condition for the fragmentation of collapsing clouds (cloud fragmentation; CF) and of accretion discs (disc fragmentation; DF). We find that CF is suppressed due to rapid gas heating accompanied with molecular hydrogen formation even with efficient dust cooling for metallicities $\gtrsim 10^{-5} \ {\rm Z}_{\bigodot}$. Instead, DF occurs in almost all runs regardless of metallicity. We also find that, in the accretion discs, the growth of the protostellar systems is overall oligarchic. The primary protostar grows through the accretion of gas, and secondary protostars form through the interaction of spiral arms or the break-up of a rapidly rotating protostar. Despite vigorous fragmentation, a large fraction of secondary protostars are destroyed through mergers or tidal disruption events. For a few hundred years after the first adiabatic core formation, only several protostars survive in the disc, and the total mass of protostars is $0.52$--$3.8 \ {\rm M}_{\bigodot}$.

==> compile.sh <==
 rm main.aux
 rm main.out
 rm main.log
#rm main.dvi

 pdflatex main.tex
 pdflatex main.tex
#dvipdfmx main.dvi

 rm main.aux
 rm main.out
 rm main.log
 mv main.pdf ..

